A fast topology optimisation for material- and geometry-independent cloaking devices with the BEM and the ${\mathcal H}$-matrix method

We show a design method of cloaking devices which work for target objects with arbitrary shape and material by a topology optimisation with an accurate and efficient sensitivity analysis. Most of past researches on topology optimisation of cloaking devices intend to hide a circle-shaped perfect electric conductor. In this case, the cloaking effect is highly dependent on the shape and material of a target object. In this study, we consider to design a cloaking device which work regardless of the property of target objects by modifying the definition of the objective function. Also, we developed an efficient and accurate sensitivity analysis with the boundary element method and the ${\mathcal H}$-matrix method. We show that the proposed method can successfully obtain desired cloaking devices with low computational cost.

==> fig/coarsen.sh <==
#!/bin/sh
# フォルダ内のepsファイルをひとつずつ圧縮する
rm tmp.eps
density=80
total=0
files="*.eps"
num=$(ls -1 | wc -l)
limit=$(echo 'scale=0;'2000000'/'$num | bc)
for filepath in $files
do
    mem=$(wc -c < $filepath)
    # if [ $mem -gt $limit ] ; then
    # 	echo $filepath
    # 	cp $filepath ./tmp.eps
    # 	convert -density $density tmp.eps tmp.jpeg
    # 	convert tmp.jpeg eps2:$filepath
    # 	mem=$(wc -c < $filepath)
    # fi
    total=$(echo $total'+'$mem | bc)
    echo $filepath $mem $limit
done
echo $total 


